Observation of stimulated Brillouin scattering in silicon nitride integrated waveguides

Silicon nitride (Si3N4) has emerged as a promising material for integrated nonlinear photonics and has been used for broadband soliton microcombs and low-pulse-energy supercontinuum generation. Therefore understanding all nonlinear optical properties of Si3N4 is important. So far, only stimulated Brillouin scattering (SBS) has not been reported. Here we observe, for the first time, backward SBS in fully cladded Si3N4 waveguides. The Brillouin gain spectrum exhibits an unusual multi-peak structure resulting from hybridization with with high-overtone bulk acoustic resonances (HBARs) of the silica cladding. The reported intrinsic Si3N4 Brillouin gain at 25 GHz is estimated as 7x10^-13 m/W. Moreover, the magnitude of the Si3N4 photoelastic constant is estimated as |p12| = 0.047 +/- 0.004. Since SBS imposes an optical power limitation for waveguides, our results explain the capability of Si3N4 to handle high optical power, central for integrated nonlinear photonics.

==> wordcount.sh <==
#!/bin/sh
# wordcount.sh 1.7 Copyright 2016/06/03 Michael John Downes

# Following Michael's death, his family have requested that his TeX
# related files are made publicly available under the LPPL license.
#
# This file is available under the LaTeX Project Public License version 1
# or (at your option) any later version.
# https://latex-project.org/lppl/
# (LPPL maintenance status: unmaintained)
#
# This is a Unix Bourne shell script that counts the characters and
# spaces in a LaTeX document by running it through LaTeX using
# wordcount.tex, and then counting the lines in the resulting
# wordcount.log file that match a special pattern. It assumes that you
# have a program "grep" with a -c option meaning "Report the number of
# matching lines". To use perl or some other tool instead of grep,
# redefine $COUNT in some suitable way, below.
#
# The characters that are counted with this method are actual font
# characters in the page body (excluding running heads): in math, each
# subscript and superscript character is counted separately, even when
# they appear one over the other; and so are the separate combining
# pieces used to make large delimiters. Interword spaces are counted as
# separate characters, and so are the spaces around mathrel symbols in
# math formulas (equal signs and the like)---but not the spaces around
# mathbin symbols (plus, minus, and the like).
# 
# You can count words by dividing the character count by 5 (or
# whatever), or by counting the occurrences of interword spaces. The
# latter method (illustrated here) is highly accurate at counting the
# actual number of words---until tables or math formulas enter the
# picture. In the case of tables, the number of words will tend to be
# overestimated because tabskip glue, counted as an interword space,
# appears on both sides of each table cell. (Not counting the tabskip
# glue at all would result in an underestimate, and the underestimate
# would tend to be slightly less accurate than the overestimate that we
# have chosen to do.)
#
# And of course, in the case of math formulas, how do you define what is
# a "word"?

SCRIPT=`basename $0`
LOGFILE=wordcount.log
COUNT="grep -c"
LATEX=latex

die () {
  echo "$@ was apparently unsuccessful."
  exit 1
}

no_files_msg () {
  echo "$SCRIPT: At least one file name must be supplied" \
       "on the command line."
  exit 1
}

case X$1 in
  X) no_files_msg ;;
  *) : ;;
esac

for f in "$@"
do
  # Since \? is not defined by LaTeX itself, this use via \csname causes
  # it to be defined as \relax, and it then serves as a filename
  # terminator. And within wordcount.tex if \? is found to be no longer
  # undefined, certain messages are suppressed.
  echo "$f" | $LATEX 'wordcount.tex\csname ?\endcsname' || die "LaTeX run"
  # Count interword spaces and end-of-paragraph spaces
  words=`$COUNT '3[.]0863[35]' $LOGFILE` || die "Log search"
  # Count nonspace characters and interword spaces
  chars=`$COUNT '3[.]0863[23]' $LOGFILE` || die "Log search"
  # If you want to see what the log file looks like, comment out the
  # following line:
  rm $LOGFILE
  echo "$f contains $chars characters and $words words."
done

